Victima: Drastically Increasing Address Translation Reach by Leveraging Underutilized Cache Resources

Address translation is a performance bottleneck in data-intensive workloads due to large datasets and irregular access patterns that lead to frequent high-latency page table walks (PTWs). PTWs can be reduced by using (i) large hardware TLBs or (ii) large software-managed TLBs. Unfortunately, both solutions have significant drawbacks: increased access latency, power and area (for hardware TLBs), and costly memory accesses, the need for large contiguous memory blocks, and complex OS modifications (for software-managed TLBs). We present Victima, a new software-transparent mechanism that drastically increases the translation reach of the processor by leveraging the underutilized resources of the cache hierarchy. The key idea of Victima is to repurpose L2 cache blocks to store clusters of TLB entries, thereby providing an additional low-latency and high-capacity component that backs up the last-level TLB and thus reduces PTWs. Victima has two main components. First, a PTW cost predictor (PTW-CP) identifies costly-to-translate addresses based on the frequency and cost of the PTWs they lead to. Second, a TLB-aware cache replacement policy prioritizes keeping TLB entries in the cache hierarchy by considering (i) the translation pressure (e.g., last-level TLB miss rate) and (ii) the reuse characteristics of the TLB entries. Our evaluation results show that in native (virtualized) execution environments Victima improves average end-to-end application performance by 7.4% (28.7%) over the baseline four-level radix-tree-based page table design and by 6.2% (20.1%) over a state-of-the-art software-managed TLB, across 11 diverse data-intensive workloads. Victima (i) is effective in both native and virtualized environments, (ii) is completely transparent to application and system software, and (iii) incurs very small area and power overheads on a modern high-end CPU.

==> parse_bib.py <==
import pybtex.database as bibtex

import itertools

characters = 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'
numbers = '0123456789'

# Generate all possible combinations of characters and numbers up to a certain length
max_length = 3  # You can change this to specify the maximum length of the IDs
combinations = itertools.product(characters + numbers, repeat=max_length)

# Convert each combination into a string and print them in lexicographic order
ascending_ids = [''.join(combination) for combination in combinations]
ascending_ids.sort()

keys = {}
file = open('ordered.bbl', 'r')

counter = 0
for line in file:
    if line.startswith('\\bibitem'):
        key = line.split('{')[1].split('}')[0]
        keys[key] = ascending_ids[counter]
    counter = counter + 1
# Load the .bib file
bib_data = bibtex.parse_file('refs.bib')
# Iterate through each entry in the .bib file
# for entry_key, entry in bib_data.entries.items():
#     print(entry_key)
#     # Check if the entry has a 'year' field
#     if 'year' in entry.fields:
#         year = entry.fields['year']
#         # # Check if the entry has a 'booktitle' field
#         # if 'booktitle' in entry.fields:
#         #     booktitle = entry.fields['booktitle']
#         #     # Append the year to the booktitle
#         #     entry.fields['booktitle'] = f"{booktitle} {year}"
            
#     else :
#         entry.fields['year'] = str(counter)
    
#     counter += 1

for entry_key, entry in bib_data.entries.items():
    print(entry_key)
    # Check if the entry has a 'year' field

    if 'year' in entry.fields:
        year = entry.fields['year']
        # Check if the entry has a 'booktitle' field
        if 'booktitle' in entry.fields:
            booktitle = entry.fields['booktitle']
            #check if booktitle contains a string with numbers and remove it
            if any(char.isdigit() for char in booktitle): 
                booktitle = ''.join([i for i in booktitle if not i.isdigit()])

            # Append the year to the booktitle
            entry.fields['booktitle'] = f"{booktitle} {year}"

        if 'journal' in entry.fields:
            journal = entry.fields['journal']
            # Append the year to the booktitle
            entry.fields['journal'] = f"{journal} {year}"

    if entry_key in keys:
        #remove the entry from the dictionary
        print(keys[entry_key])
        entry.fields['year'] = str(keys[entry_key])



# Save the modified .bib file
with open('updated_file.bib', 'w') as bib_file:
    bib_data.to_file(bib_file)
